Conditions for Unique Reconstruction of Sparse Signals Using Compressive Sensing Methods

A signal is sparse in one of its representation domain if the number of nonzero coefficients in that domain is much smaller than the total number of coefficients. Sparse signals can be reconstructed from a very reduced set of measurements/observations. The topic of this paper are conditions for the unique reconstruction of sparse signals from a reduced set of observations. After the basic definitions are introduced, the unique reconstruction conditions are reviewed using the spark, restricted isometry, and coherence of the measurement matrix. Uniqueness of the reconstruction of signals sparse in the discrete Fourier domain (DFT), as the most important signal transformation domain, is considered as well.

==> test_conditions.m <==
N=8;
M=5;
rng('default')
rand(1,500);

% A=ceil(10*rand(M,N));
% A1=A;
% for k=1:N
%     A(:,k)=A(:,k)/norm(A(:,k));
% end

range=[-8:-1,1:8];
R=[];
for n1=range
    for n2=range
        for n3=range
            for n4=range
                for n5=range
                    if sum([n1,n2,n3,n4,n5].^2)==100
                        R=[R,[n1;n2;n3;n4;n5]];
                    end
                end
            end
        end
    end
end

[Mr,Nr]=size(R);
%p=randperm(Nr,N);
%A=R(:,p)/10;

%kk=sum(abs(R'*R-100*eye(size(R,2)))==0,2);
%[~,p]=max(kk);

p=randperm(Nr,1);
A=R(:,p);
R(:,p)=[];
for k=2:N
    op=0;
    for m=1:k-1;
        op=max(op,abs(R'*A(:,m)));
    end
    [ddd,p]=min(op);
    rr=find(op==ddd);
    p=rr(randperm(length(rr),1));
    %     Nr=length(rr);
    %     op=zeros(1,Nr);
    %     for mm=1:Nr;
    %         op(mm)=min(abs(R(:,[1:rr(mm)-1,rr(mm)+1:end])'*R(:,rr(mm))));
    %     end
    %     [~,p1]=min(op);
    %     p=rr(p1);
    
    A=[A,R(:,p)];
    R(:,p)=[];
end
A=A/10;

%A(:,8)=A(:,1)+A(:,2)-A(:,3);



AA=(A'*A).*(1-eye(N));
mi=max(max(abs(AA)))

s=spark(A)

Coh_limit=(1/2)*(1+1/mi)

Spark_limit=1/2*s

d1=RIP_calc(A,1)
d2=RIP_calc(A,2)
d3=RIP_calc(A,3)
d4=RIP_calc(A,4)
d5=RIP_calc(A,5)
mi


try
    latex_tab(A,'%5.1f')
catch
end
delte=[d1,d2,d3,d4,d5]
mi
s
Coh_limit
Spark_limit

